End-to-End Auditory Object Recognition via Inception Nucleus

Machine learning approaches to auditory object recognition are traditionally based on engineered features such as those derived from the spectrum or cepstrum. More recently, end-to-end classification systems in image and auditory recognition systems have been developed to learn features jointly with classification and result in improved classification accuracy. In this paper, we propose a novel end-to-end deep neural network to map the raw waveform inputs to sound class labels. Our network includes an "inception nucleus" that optimizes the size of convolutional filters on the fly that results in reducing engineering efforts dramatically. Classification results compared favorably against current state-of-the-art approaches, besting them by 10.4 percentage points on the Urbansound8k dataset. Analyses of learned representations revealed that filters in the earlier hidden layers learned wavelet-like transforms to extract features that were informative for classification.

==> ICASSP 2020/PlotNeuralNet-master/pycore/blocks.py <==

from .tikzeng import *

#define new block
def block_2ConvPool( name, botton, top, s_filer=256, n_filer=64, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ):
    return [
    to_ConvConvRelu( 
        name="ccr_{}".format( name ),
        s_filer=str(s_filer), 
        n_filer=(n_filer,n_filer), 
        offset=offset, 
        to="({}-east)".format( botton ), 
        width=(size[2],size[2]), 
        height=size[0], 
        depth=size[1],   
        ),    
    to_Pool(         
        name="{}".format( top ), 
        offset="(0,0,0)", 
        to="(ccr_{}-east)".format( name ),  
        width=1,         
        height=size[0] - int(size[0]/4), 
        depth=size[1] - int(size[0]/4), 
        opacity=opacity, ),
    to_connection( 
        "{}".format( botton ), 
        "ccr_{}".format( name )
        )
    ]


def block_Unconv( name, botton, top, s_filer=256, n_filer=64, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ):
    return [
        to_UnPool(  name='unpool_{}'.format(name),    offset=offset,    to="({}-east)".format(botton),         width=1,              height=size[0],       depth=size[1], opacity=opacity ),
        to_ConvRes( name='ccr_res_{}'.format(name),   offset="(0,0,0)", to="(unpool_{}-east)".format(name),    s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1], opacity=opacity ),       
        to_Conv(    name='ccr_{}'.format(name),       offset="(0,0,0)", to="(ccr_res_{}-east)".format(name),   s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1] ),
        to_ConvRes( name='ccr_res_c_{}'.format(name), offset="(0,0,0)", to="(ccr_{}-east)".format(name),       s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1], opacity=opacity ),       
        to_Conv(    name='{}'.format(top),            offset="(0,0,0)", to="(ccr_res_c_{}-east)".format(name), s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1] ),
        to_connection( 
            "{}".format( botton ), 
            "unpool_{}".format( name ) 
            )
    ]




def block_Res( num, name, botton, top, s_filer=256, n_filer=64, offset="(0,0,0)", size=(32,32,3.5), opacity=0.5 ):
    lys = []
    layers = [ *[ '{}_{}'.format(name,i) for i in range(num-1) ], top]
    for name in layers:        
        ly = [ to_Conv( 
            name='{}'.format(name),       
            offset=offset, 
            to="({}-east)".format( botton ),   
            s_filer=str(s_filer), 
            n_filer=str(n_filer), 
            width=size[2],
            height=size[0],
            depth=size[1]
            ),
            to_connection( 
                "{}".format( botton  ), 
                "{}".format( name ) 
                )
            ]
        botton = name
        lys+=ly
    
    lys += [
        to_skip( of=layers[1], to=layers[-2], pos=1.25),
    ]
    return lys




==> ICASSP 2020/PlotNeuralNet-master/pycore/tikzeng.py <==

import os

def to_head( projectpath ):
    pathlayers = os.path.join( projectpath, 'layers/' ).replace('\\', '/')
    return r"""
\documentclass[border=8pt, multi, tikz]{standalone} 
\usepackage{import}
\subimport{"""+ pathlayers + r"""}{init}
\usetikzlibrary{positioning}
\usetikzlibrary{3d} %for including external image 
"""

def to_cor():
    return r"""
\def\ConvColor{rgb:yellow,5;red,2.5;white,5}
\def\ConvReluColor{rgb:yellow,5;red,5;white,5}
\def\PoolColor{rgb:red,1;black,0.3}
\def\UnpoolColor{rgb:blue,2;green,1;black,0.3}
\def\FcColor{rgb:blue,5;red,2.5;white,5}
\def\FcReluColor{rgb:blue,5;red,5;white,4}
\def\SoftmaxColor{rgb:magenta,5;black,7}   
"""

def to_begin():
    return r"""
\newcommand{\copymidarrow}{\tikz \draw[-Stealth,line width=0.8mm,draw={rgb:blue,4;red,1;green,1;black,3}] (-0.3,0) -- ++(0.3,0);}

\begin{document}
\begin{tikzpicture}
\tikzstyle{connection}=[ultra thick,every node/.style={sloped,allow upside down},draw=\edgecolor,opacity=0.7]
\tikzstyle{copyconnection}=[ultra thick,every node/.style={sloped,allow upside down},draw={rgb:blue,4;red,1;green,1;black,3},opacity=0.7]
"""

# layers definition

def to_input( pathfile, to='(-3,0,0)', width=8, height=8, name="temp" ):
    return r"""
\node[canvas is zy plane at x=0] (""" + name + """) at """+ to +""" {\includegraphics[width="""+ str(width)+"cm"+""",height="""+ str(height)+"cm"+"""]{"""+ pathfile +"""}};
"""

# Conv
def to_Conv( name, s_filer=256, n_filer=64, offset="(0,0,0)", to="(0,0,0)", width=1, height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +r""",
        xlabel={{"""+ str(n_filer) +""", }},
        zlabel="""+ str(s_filer) +""",
        fill=\ConvColor,
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# Conv,Conv,relu
# Bottleneck
def to_ConvConvRelu( name, s_filer=256, n_filer=(64,64), offset="(0,0,0)", to="(0,0,0)", width=(2,2), height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {RightBandedBox={
        name="""+ name +""",
        caption="""+ caption +""",
        xlabel={{ """+ str(n_filer[0]) +""", """+ str(n_filer[1]) +""" }},
        zlabel="""+ str(s_filer) +""",
        fill=\ConvColor,
        bandfill=\ConvReluColor,
        height="""+ str(height) +""",
        width={ """+ str(width[0]) +""" , """+ str(width[1]) +""" },
        depth="""+ str(depth) +"""
        }
    };
"""



# Pool
def to_Pool(name, offset="(0,0,0)", to="(0,0,0)", width=1, height=32, depth=32, opacity=0.5, caption=" "):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {Box={
        name="""+name+""",
        caption="""+ caption +r""",
        fill=\PoolColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# unpool4, 
def to_UnPool(name, offset="(0,0,0)", to="(0,0,0)", width=1, height=32, depth=32, opacity=0.5, caption=" "):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {Box={
        name="""+ name +r""",
        caption="""+ caption +r""",
        fill=\UnpoolColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""



def to_ConvRes( name, s_filer=256, n_filer=64, offset="(0,0,0)", to="(0,0,0)", width=6, height=40, depth=40, opacity=0.2, caption=" " ):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {RightBandedBox={
        name="""+ name + """,
        caption="""+ caption + """,
        xlabel={{ """+ str(n_filer) + """, }},
        zlabel="""+ str(s_filer) +r""",
        fill={rgb:white,1;black,3},
        bandfill={rgb:white,1;black,2},
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""


# ConvSoftMax
def to_ConvSoftMax( name, s_filer=40, offset="(0,0,0)", to="(0,0,0)", width=1, height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +""",
        zlabel="""+ str(s_filer) +""",
        fill=\SoftmaxColor,
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# SoftMax
def to_SoftMax( name, s_filer=10, offset="(0,0,0)", to="(0,0,0)", width=1.5, height=3, depth=25, opacity=0.8, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +""",
        xlabel={{" ","dummy"}},
        zlabel="""+ str(s_filer) +""",
        fill=\SoftmaxColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""


def to_connection( of, to):
    return r"""
\draw [connection]  ("""+of+"""-east)    -- node {\midarrow} ("""+to+"""-west);
"""

def to_skip( of, to, pos=1.25):
    return r"""
\path ("""+ of +"""-southeast) -- ("""+ of +"""-northeast) coordinate[pos="""+ str(pos) +"""] ("""+ of +"""-top) ;
\path ("""+ to +"""-south)  -- ("""+ to +"""-north)  coordinate[pos="""+ str(pos) +"""] ("""+ to +"""-top) ;
\draw [copyconnection]  ("""+of+"""-northeast)  
-- node {\copymidarrow}("""+of+"""-top)
-- node {\copymidarrow}("""+to+"""-top)
-- node {\copymidarrow} ("""+to+"""-north);
"""

def to_end():
    return r"""
\end{tikzpicture}
\end{document}
"""


def to_generate( arch, pathname="file.tex" ):
    with open(pathname, "w") as f: 
        for c in arch:
            print(c)
            f.write( c )
     




==> ICASSP 2020/PlotNeuralNet-master/pyexamples/aclnet/test_simple.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *

# defined your arch
arch = [
    to_head('..'),
    to_cor(),
    to_begin(),
    to_Conv("Conv1", 32000,32, offset="(0,0,0)", to= "(0,0,0)",height=1, depth=60, width=1 ),

    to_Conv("Conv2", 32000, 64, offset="(1.5,0,0)", to= "(0,0,0)",height=1, depth=60, width=2 ),

    to_Conv("Conv3", "", 1, offset="(3,0,0)", to="(0,0,0)", height=20, depth=10, width=1 ),
    
    to_Conv("Conv4", "", 32, offset="(4,0,0)", to="(0,0,0)", height=20, depth=10, width=5 ),
    to_Conv("Conv5", "", 32, offset="(5,0,0)", to="(0,0,0)", height=20, depth=10, width=5 ),
    
    to_Conv("Conv6", "", 64, offset="(7,0,0)", to="(0,0,0)", height=20, depth=10, width=7 ),
    to_Conv("Conv7", "", 64, offset="(8,0,0)", to="(0,0,0)", height=20, depth=10, width=7 ),

    to_Conv("Conv6", "", 128, offset="(10.5,0,0)", to="(0,0,0)", height=20, depth=10, width=10 ),
    to_Conv("Conv7", "", 128, offset="(12.5,0,0)", to="(0,0,0)", height=20, depth=10, width=10 ),

    to_Pool("pool1", offset="(15.5,0,0)",height=20, depth=10, width=1),
    
    to_SoftMax("soft1", 10 ,"(18,0,0)"),
    
    to_connection("Conv1", "Conv2"), 
    to_connection("Conv2", "Conv3"),
    to_connection("Conv3", "Conv4"), 
    to_connection("Conv4", "Conv5"), 
    to_connection("Conv5", "Conv6"),
    to_connection("Conv6", "Conv7"),
    to_connection("Conv7", "pool1"), 
    to_connection("pool1", "soft1"), 

   # to_Pool("pool1", offset="(0,0,0)", to="(conv1-east)"),
   # to_Conv("conv2", 128, 64, offset="(1,0,0)", to="(pool1-east)", height=32, depth=32, width=2 ),
   # to_connection( "pool1", "conv2"), 
   # to_Pool("pool2", offset="(0,0,0)", to="(conv2-east)", height=28, depth=28, width=1),
   # to_SoftMax("soft1", 10 ,"(3,0,0)", "(pool1-east)", caption="SOFT"  ),
   # to_connection("pool2", "soft1"),    
    to_end()
    ]

def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()


==> ICASSP 2020/PlotNeuralNet-master/pyexamples/aclnet/unet.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *
from pycore.blocks  import *

arch = [ 
    to_head('..'), 
    to_cor(),
    to_begin(),
    
    #input
    to_input( '../examples/fcn8s/cats.jpg' ),

    #block-001
    to_ConvConvRelu( name='ccr_b1', s_filer=500, n_filer=(64,64), offset="(0,0,0)", to="(0,0,0)", width=(2,2), height=40, depth=40  ),
    to_Pool(name="pool_b1", offset="(0,0,0)", to="(ccr_b1-east)", width=1, height=32, depth=32, opacity=0.5),
    
    *block_2ConvPool( name='b2', botton='pool_b1', top='pool_b2', s_filer=256, n_filer=128, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ),
    *block_2ConvPool( name='b3', botton='pool_b2', top='pool_b3', s_filer=128, n_filer=256, offset="(1,0,0)", size=(25,25,4.5), opacity=0.5 ),
    *block_2ConvPool( name='b4', botton='pool_b3', top='pool_b4', s_filer=64,  n_filer=512, offset="(1,0,0)", size=(16,16,5.5), opacity=0.5 ),

    #Bottleneck
    #block-005
    to_ConvConvRelu( name='ccr_b5', s_filer=32, n_filer=(1024,1024), offset="(2,0,0)", to="(pool_b4-east)", width=(8,8), height=8, depth=8, caption="Bottleneck"  ),
    to_connection( "pool_b4", "ccr_b5"),

    #Decoder
    *block_Unconv( name="b6", botton="ccr_b5", top='end_b6', s_filer=64,  n_filer=512, offset="(2.1,0,0)", size=(16,16,5.0), opacity=0.5 ),
    to_skip( of='ccr_b4', to='ccr_res_b6', pos=1.25),
    *block_Unconv( name="b7", botton="end_b6", top='end_b7', s_filer=128, n_filer=256, offset="(2.1,0,0)", size=(25,25,4.5), opacity=0.5 ),
    to_skip( of='ccr_b3', to='ccr_res_b7', pos=1.25),    
    *block_Unconv( name="b8", botton="end_b7", top='end_b8', s_filer=256, n_filer=128, offset="(2.1,0,0)", size=(32,32,3.5), opacity=0.5 ),
    to_skip( of='ccr_b2', to='ccr_res_b8', pos=1.25),    
    
    *block_Unconv( name="b9", botton="end_b8", top='end_b9', s_filer=512, n_filer=64,  offset="(2.1,0,0)", size=(40,40,2.5), opacity=0.5 ),
    to_skip( of='ccr_b1', to='ccr_res_b9', pos=1.25),
    
    to_ConvSoftMax( name="soft1", s_filer=512, offset="(0.75,0,0)", to="(end_b9-east)", width=1, height=40, depth=40, caption="SOFT" ),
    to_connection( "end_b9", "soft1"),
     
    to_end() 
    ]


def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()
    


==> ICASSP 2020/PlotNeuralNet-master/pyexamples/test_simple.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *

# defined your arch
arch = [
    to_head('..'),
    to_cor(),
    to_begin(),
    
    to_input('signal.png',to='(-2,0,0)', width=8, height=2,name="input"),
    to_Conv("Conv1", "","", offset="(0,0,0)", to= "(0,0,0)",height=1, depth=60, width=1,caption = "1D Conv layer"),

    to_Conv("Conv2", "", "", offset="(1.5,0,0)", to= "(0,0,0)",height=1, depth=60, width=4,caption = "Inception"),
    to_Pool("pool1", offset="(2.3,0,0)",height=1, depth=40, width=4),
    
    to_Conv("Conv3", "", "", offset="(4,0,0)", to="(0,0,0)", height=20, depth=10, width=1 ),
    
    to_Conv("Conv4", "", "", offset="(5,0,0)", to="(0,0,0)", height=20, depth=10, width=5,caption = "2D Conv layer"),
    to_Conv("Conv5", "", "", offset="(6,0,0)", to="(0,0,0)", height=20, depth=10, width=5 ),
    to_Pool("pool2", offset="(7,0,0)",height=15, depth=10, width=5),
    
    to_Conv("Conv6", "", "", offset="(9,0,0)", to="(0,0,0)", height=15, depth=10, width=10,caption = "2D Conv layer"),
    to_Conv("Conv7", "", "", offset="(11,0,0)", to="(0,0,0)", height=15, depth=10, width=10 ),
    to_Pool("pool3", offset="(13,0,0)",height=10, depth=10, width=10),
    
    to_ConvSoftMax("gap1", s_filer="", offset="(17,0,-4)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap2", s_filer="", offset="(17,0,-3)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap3", s_filer="", offset="(17,0,-2)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap4", s_filer="", offset="(17,0,-1)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap5", s_filer="", offset="(17,0,0)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap6", s_filer="", offset="(17,0,1)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap7", s_filer="", offset="(17,0,2)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap8", s_filer="", offset="(17,0,3)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap9", s_filer="", offset="(17,0,4)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap10", s_filer="", offset="(17,0,5)", to="(0,0,0)", width=1, height=1, depth=1, caption="GAP " ),
    to_SoftMax("soft1", "" ,"(19,0,0)",caption = "Softmax"),
    
    to_connection("Conv1", "Conv2"), 
    to_connection("pool1", "Conv3"),
    to_connection("Conv3", "Conv4"), 
    to_connection("pool2", "Conv6"), 
    to_connection("pool3", "gap1"),
    to_connection("pool3", "gap2"),
    to_connection("pool3", "gap3"),
    to_connection("pool3", "gap4"),
    to_connection("pool3", "gap5"),
    to_connection("pool3", "gap6"),
    to_connection("pool3", "gap7"),
    to_connection("pool3", "gap8"),
    to_connection("pool3", "gap9"),
    to_connection("pool3", "gap10"),
    to_connection("gap1","soft1"),
    to_connection("gap2","soft1"),
    to_connection("gap3","soft1"),
    to_connection("gap4","soft1"),
    to_connection("gap5","soft1"),
    to_connection("gap6","soft1"),
    to_connection("gap7","soft1"),
    to_connection("gap8","soft1"),
    to_connection("gap9","soft1"),
    to_connection("gap10","soft1"),
   # to_Pool("pool1", offset="(0,0,0)", to="(conv1-east)"),
   # to_Conv("conv2", 128, 64, offset="(1,0,0)", to="(pool1-east)", height=32, depth=32, width=2 ),
   # to_connection( "pool1", "conv2"), 
   # to_Pool("pool2", offset="(0,0,0)", to="(conv2-east)", height=28, depth=28, width=1),
   # to_SoftMax("soft1", 10 ,"(3,0,0)", "(pool1-east)", caption="SOFT"  ),
   # to_connection("pool2", "soft1"),    
    to_end()
    ]

def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()


==> ICASSP 2020/PlotNeuralNet-master/pyexamples/test_simple1.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *

# defined your arch
arch = [
    to_head('..'),
    to_cor(),
    to_begin(),
    
    to_input('signal.png',to='(-2,0,0)', width=8, height=2),
    to_Conv("Conv1", 32000,32, offset="(0,0,0)", to= "(0,0,0)",height=1, depth=60, width=1 ),

    to_Conv("Conv2", 32000, 64, offset="(1.5,0,0)", to= "(0,0,0)",height=1, depth=60, width=2 ),

    to_Conv("Conv3", "", 1, offset="(3,0,0)", to="(0,0,0)", height=20, depth=10, width=1 ),
    
    to_Conv("Conv4", "", 32, offset="(4,0,0)", to="(0,0,0)", height=20, depth=10, width=5 ),
    to_Conv("Conv5", "", 32, offset="(5,0,0)", to="(0,0,0)", height=20, depth=10, width=5 ),
    
    to_Conv("Conv6", "", 64, offset="(7,0,0)", to="(0,0,0)", height=20, depth=10, width=7 ),
    to_Conv("Conv7", "", 64, offset="(8,0,0)", to="(0,0,0)", height=20, depth=10, width=7 ),

    to_Conv("Conv6", "", 128, offset="(10.5,0,0)", to="(0,0,0)", height=20, depth=10, width=10 ),
    to_Conv("Conv7", "", 128, offset="(12.5,0,0)", to="(0,0,0)", height=20, depth=10, width=10 ),

    to_Pool("pool1", offset="(15.5,0,0)",height=20, depth=10, width=1),
    
    to_SoftMax("soft1", 10 ,"(18,0,0)"),
    
    to_connection("Conv1", "Conv2"), 
    to_connection("Conv2", "Conv3"),
    to_connection("Conv3", "Conv4"), 
    to_connection("Conv4", "Conv5"), 
    to_connection("Conv5", "Conv6"),
    to_connection("Conv6", "Conv7"),
    to_connection("Conv7", "pool1"), 
    to_connection("pool1", "soft1"), 

   # to_Pool("pool1", offset="(0,0,0)", to="(conv1-east)"),
   # to_Conv("conv2", 128, 64, offset="(1,0,0)", to="(pool1-east)", height=32, depth=32, width=2 ),
   # to_connection( "pool1", "conv2"), 
   # to_Pool("pool2", offset="(0,0,0)", to="(conv2-east)", height=28, depth=28, width=1),
   # to_SoftMax("soft1", 10 ,"(3,0,0)", "(pool1-east)", caption="SOFT"  ),
   # to_connection("pool2", "soft1"),    
    to_end()
    ]

def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()


==> ICASSP 2020/PlotNeuralNet-master/pyexamples/test_simple_inception.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *

# defined your arch
arch = [
    to_head('..'),
    to_cor(),
    to_begin(),
    
    to_Conv("Conv1","Prev. Layer","", offset="(0,0,0)", to= "(0,0,0)",height=1, depth=40, width=3 ),

    to_Conv("Conv2", "Conv1D 1x5", "", offset="(4,2,0)", to= "(0,0,0)",height=1, depth=30, width=2 ),

    to_Conv("Conv3", "Conv1D 1x9", "", offset="(4,2,8)", to= "(0,0,0)",height=1, depth=30, width=2 ),
    
    to_Conv("Conv4", "Conv1D 1x16", "", offset="(4,2,16)", to= "(0,0,0)",height=1, depth=30, width=2 ),

    to_Conv("Conv5", "Conv1D 1x5", "", offset="(6,2,0)", to= "(0,0,0)",height=1, depth=30, width=2 ),

    to_Conv("Conv6", "Conv1D 1x9", "", offset="(6,2,8)", to= "(0,0,0)",height=1, depth=30, width=2 ),
    
    to_Conv("Conv7", "Conv1D 1x16", "", offset="(6,2,16)", to= "(0,0,0)",height=1, depth=30, width=2 ),
    
    to_Conv("Conv8", "", "", offset="(6,-1,0)", to= "(0,0,0)",height=1, depth=30, width=2 ),

    to_Conv("Conv9", "", "", offset="(6.5,-1,0)", to= "(0,0,0)",height=1, depth=30, width=2 ),
    
    to_Conv("Conv10", "Concatenate", "", offset="(7,-1,0)", to= "(0,0,0)",height=1, depth=30, width=2 ),

    
    to_connection("Conv1", "Conv2"), 
    to_connection("Conv1", "Conv3"),
    to_connection("Conv1", "Conv4"), 
    to_connection("Conv2", "Conv5"), 
    to_connection("Conv3", "Conv6"),
    to_connection("Conv4", "Conv7"),
    to_connection("Conv5", "Conv8"), 
    to_connection("Conv6", "Conv8"),
    to_connection("Conv7", "Conv8"),


   # to_Pool("pool1", offset="(0,0,0)", to="(conv1-east)"),
   # to_Conv("conv2", 128, 64, offset="(1,0,0)", to="(pool1-east)", height=32, depth=32, width=2 ),
   # to_connection( "pool1", "conv2"), 
   # to_Pool("pool2", offset="(0,0,0)", to="(conv2-east)", height=28, depth=28, width=1),
   # to_SoftMax("soft1", 10 ,"(3,0,0)", "(pool1-east)", caption="SOFT"  ),
   # to_connection("pool2", "soft1"),    
    to_end()
    ]

def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()


==> ICASSP 2020/PlotNeuralNet-master/pyexamples/unet.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *
from pycore.blocks  import *

arch = [ 
    to_head('..'), 
    to_cor(),
    to_begin(),
    
    #input
    to_input( '../examples/fcn8s/cats.jpg' ),

    #block-001
    to_ConvConvRelu( name='ccr_b1', s_filer=500, n_filer=(64,64), offset="(0,0,0)", to="(0,0,0)", width=(2,2), height=40, depth=40  ),
    to_Pool(name="pool_b1", offset="(0,0,0)", to="(ccr_b1-east)", width=1, height=32, depth=32, opacity=0.5),
    
    *block_2ConvPool( name='b2', botton='pool_b1', top='pool_b2', s_filer=256, n_filer=128, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ),
    *block_2ConvPool( name='b3', botton='pool_b2', top='pool_b3', s_filer=128, n_filer=256, offset="(1,0,0)", size=(25,25,4.5), opacity=0.5 ),
    *block_2ConvPool( name='b4', botton='pool_b3', top='pool_b4', s_filer=64,  n_filer=512, offset="(1,0,0)", size=(16,16,5.5), opacity=0.5 ),

    #Bottleneck
    #block-005
    to_ConvConvRelu( name='ccr_b5', s_filer=32, n_filer=(1024,1024), offset="(2,0,0)", to="(pool_b4-east)", width=(8,8), height=8, depth=8, caption="Bottleneck"  ),
    to_connection( "pool_b4", "ccr_b5"),

    #Decoder
    *block_Unconv( name="b6", botton="ccr_b5", top='end_b6', s_filer=64,  n_filer=512, offset="(2.1,0,0)", size=(16,16,5.0), opacity=0.5 ),
    to_skip( of='ccr_b4', to='ccr_res_b6', pos=1.25),
    *block_Unconv( name="b7", botton="end_b6", top='end_b7', s_filer=128, n_filer=256, offset="(2.1,0,0)", size=(25,25,4.5), opacity=0.5 ),
    to_skip( of='ccr_b3', to='ccr_res_b7', pos=1.25),    
    *block_Unconv( name="b8", botton="end_b7", top='end_b8', s_filer=256, n_filer=128, offset="(2.1,0,0)", size=(32,32,3.5), opacity=0.5 ),
    to_skip( of='ccr_b2', to='ccr_res_b8', pos=1.25),    
    
    *block_Unconv( name="b9", botton="end_b8", top='end_b9', s_filer=512, n_filer=64,  offset="(2.1,0,0)", size=(40,40,2.5), opacity=0.5 ),
    to_skip( of='ccr_b1', to='ccr_res_b9', pos=1.25),
    
    to_ConvSoftMax( name="soft1", s_filer=512, offset="(0.75,0,0)", to="(end_b9-east)", width=1, height=40, depth=40, caption="SOFT" ),
    to_connection( "end_b9", "soft1"),
     
    to_end() 
    ]


def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()
    


==> ICASSP 2020/PlotNeuralNet-master/tikzmake.sh <==
#!/bin/bash


python $1.py 
pdflatex $1.tex

rm *.aux *.log *.vscodeLog
rm *.tex

if [[ "$OSTYPE" == "darwin"* ]]; then
    open $1.pdf
else
    xdg-open $1.pdf
fi


==> PlotNeuralNet-master/pycore/blocks.py <==

from .tikzeng import *

#define new block
def block_2ConvPool( name, botton, top, s_filer=256, n_filer=64, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ):
    return [
    to_ConvConvRelu( 
        name="ccr_{}".format( name ),
        s_filer=str(s_filer), 
        n_filer=(n_filer,n_filer), 
        offset=offset, 
        to="({}-east)".format( botton ), 
        width=(size[2],size[2]), 
        height=size[0], 
        depth=size[1],   
        ),    
    to_Pool(         
        name="{}".format( top ), 
        offset="(0,0,0)", 
        to="(ccr_{}-east)".format( name ),  
        width=1,         
        height=size[0] - int(size[0]/4), 
        depth=size[1] - int(size[0]/4), 
        opacity=opacity, ),
    to_connection( 
        "{}".format( botton ), 
        "ccr_{}".format( name )
        )
    ]


def block_Unconv( name, botton, top, s_filer=256, n_filer=64, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ):
    return [
        to_UnPool(  name='unpool_{}'.format(name),    offset=offset,    to="({}-east)".format(botton),         width=1,              height=size[0],       depth=size[1], opacity=opacity ),
        to_ConvRes( name='ccr_res_{}'.format(name),   offset="(0,0,0)", to="(unpool_{}-east)".format(name),    s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1], opacity=opacity ),       
        to_Conv(    name='ccr_{}'.format(name),       offset="(0,0,0)", to="(ccr_res_{}-east)".format(name),   s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1] ),
        to_ConvRes( name='ccr_res_c_{}'.format(name), offset="(0,0,0)", to="(ccr_{}-east)".format(name),       s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1], opacity=opacity ),       
        to_Conv(    name='{}'.format(top),            offset="(0,0,0)", to="(ccr_res_c_{}-east)".format(name), s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1] ),
        to_connection( 
            "{}".format( botton ), 
            "unpool_{}".format( name ) 
            )
    ]




def block_Res( num, name, botton, top, s_filer=256, n_filer=64, offset="(0,0,0)", size=(32,32,3.5), opacity=0.5 ):
    lys = []
    layers = [ *[ '{}_{}'.format(name,i) for i in range(num-1) ], top]
    for name in layers:        
        ly = [ to_Conv( 
            name='{}'.format(name),       
            offset=offset, 
            to="({}-east)".format( botton ),   
            s_filer=str(s_filer), 
            n_filer=str(n_filer), 
            width=size[2],
            height=size[0],
            depth=size[1]
            ),
            to_connection( 
                "{}".format( botton  ), 
                "{}".format( name ) 
                )
            ]
        botton = name
        lys+=ly
    
    lys += [
        to_skip( of=layers[1], to=layers[-2], pos=1.25),
    ]
    return lys




==> PlotNeuralNet-master/pycore/tikzeng.py <==

import os

def to_head( projectpath ):
    pathlayers = os.path.join( projectpath, 'layers/' ).replace('\\', '/')
    return r"""
\documentclass[border=8pt, multi, tikz]{standalone} 
\usepackage{import}
\subimport{"""+ pathlayers + r"""}{init}
\usetikzlibrary{positioning}
\usetikzlibrary{3d} %for including external image 
"""

def to_cor():
    return r"""
\def\ConvColor{rgb:yellow,5;red,2.5;white,5}
\def\ConvReluColor{rgb:yellow,5;red,5;white,5}
\def\PoolColor{rgb:red,1;black,0.3}
\def\UnpoolColor{rgb:blue,2;green,1;black,0.3}
\def\FcColor{rgb:blue,5;red,2.5;white,5}
\def\FcReluColor{rgb:blue,5;red,5;white,4}
\def\SoftmaxColor{rgb:magenta,5;black,7}   
"""

def to_begin():
    return r"""
\newcommand{\copymidarrow}{\tikz \draw[-Stealth,line width=0.8mm,draw={rgb:blue,4;red,1;green,1;black,3}] (-0.3,0) -- ++(0.3,0);}

\begin{document}
\begin{tikzpicture}
\tikzstyle{connection}=[ultra thick,every node/.style={sloped,allow upside down},draw=\edgecolor,opacity=0.7]
\tikzstyle{copyconnection}=[ultra thick,every node/.style={sloped,allow upside down},draw={rgb:blue,4;red,1;green,1;black,3},opacity=0.7]
"""

# layers definition

def to_input( pathfile, to='(-3,0,0)', width=8, height=8, name="temp" ):
    return r"""
\node[canvas is zy plane at x=0] (""" + name + """) at """+ to +""" {\includegraphics[width="""+ str(width)+"cm"+""",height="""+ str(height)+"cm"+"""]{"""+ pathfile +"""}};
"""

# Conv
def to_Conv( name, s_filer=256, n_filer=64, offset="(0,0,0)", to="(0,0,0)", width=1, height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +r""",
        xlabel={{"""+ str(n_filer) +""", }},
        zlabel="""+ str(s_filer) +""",
        fill=\ConvColor,
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# Conv,Conv,relu
# Bottleneck
def to_ConvConvRelu( name, s_filer=256, n_filer=(64,64), offset="(0,0,0)", to="(0,0,0)", width=(2,2), height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {RightBandedBox={
        name="""+ name +""",
        caption="""+ caption +""",
        xlabel={{ """+ str(n_filer[0]) +""", """+ str(n_filer[1]) +""" }},
        zlabel="""+ str(s_filer) +""",
        fill=\ConvColor,
        bandfill=\ConvReluColor,
        height="""+ str(height) +""",
        width={ """+ str(width[0]) +""" , """+ str(width[1]) +""" },
        depth="""+ str(depth) +"""
        }
    };
"""



# Pool
def to_Pool(name, offset="(0,0,0)", to="(0,0,0)", width=1, height=32, depth=32, opacity=0.5, caption=" "):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {Box={
        name="""+name+""",
        caption="""+ caption +r""",
        fill=\PoolColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# unpool4, 
def to_UnPool(name, offset="(0,0,0)", to="(0,0,0)", width=1, height=32, depth=32, opacity=0.5, caption=" "):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {Box={
        name="""+ name +r""",
        caption="""+ caption +r""",
        fill=\UnpoolColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""



def to_ConvRes( name, s_filer=256, n_filer=64, offset="(0,0,0)", to="(0,0,0)", width=6, height=40, depth=40, opacity=0.2, caption=" " ):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {RightBandedBox={
        name="""+ name + """,
        caption="""+ caption + """,
        xlabel={{ """+ str(n_filer) + """, }},
        zlabel="""+ str(s_filer) +r""",
        fill={rgb:white,1;black,3},
        bandfill={rgb:white,1;black,2},
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""


# ConvSoftMax
def to_ConvSoftMax( name, s_filer=40, offset="(0,0,0)", to="(0,0,0)", width=1, height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +""",
        zlabel="""+ str(s_filer) +""",
        fill=\SoftmaxColor,
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# SoftMax
def to_SoftMax( name, s_filer=10, offset="(0,0,0)", to="(0,0,0)", width=1.5, height=3, depth=25, opacity=0.8, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +""",
        xlabel={{" ","dummy"}},
        zlabel="""+ str(s_filer) +""",
        fill=\SoftmaxColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""


def to_connection( of, to):
    return r"""
\draw [connection]  ("""+of+"""-east)    -- node {\midarrow} ("""+to+"""-west);
"""

def to_skip( of, to, pos=1.25):
    return r"""
\path ("""+ of +"""-southeast) -- ("""+ of +"""-northeast) coordinate[pos="""+ str(pos) +"""] ("""+ of +"""-top) ;
\path ("""+ to +"""-south)  -- ("""+ to +"""-north)  coordinate[pos="""+ str(pos) +"""] ("""+ to +"""-top) ;
\draw [copyconnection]  ("""+of+"""-northeast)  
-- node {\copymidarrow}("""+of+"""-top)
-- node {\copymidarrow}("""+to+"""-top)
-- node {\copymidarrow} ("""+to+"""-north);
"""

def to_end():
    return r"""
\end{tikzpicture}
\end{document}
"""


def to_generate( arch, pathname="file.tex" ):
    with open(pathname, "w") as f: 
        for c in arch:
            print(c)
            f.write( c )
     




==> PlotNeuralNet-master/pyexamples/aclnet/test_simple.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *

# defined your arch
arch = [
    to_head('..'),
    to_cor(),
    to_begin(),
    to_Conv("Conv1", 32000,32, offset="(0,0,0)", to= "(0,0,0)",height=1, depth=60, width=1 ),

    to_Conv("Conv2", 32000, 64, offset="(1.5,0,0)", to= "(0,0,0)",height=1, depth=60, width=2 ),

    to_Conv("Conv3", "", 1, offset="(3,0,0)", to="(0,0,0)", height=20, depth=10, width=1 ),
    
    to_Conv("Conv4", "", 32, offset="(4,0,0)", to="(0,0,0)", height=20, depth=10, width=5 ),
    to_Conv("Conv5", "", 32, offset="(5,0,0)", to="(0,0,0)", height=20, depth=10, width=5 ),
    
    to_Conv("Conv6", "", 64, offset="(7,0,0)", to="(0,0,0)", height=20, depth=10, width=7 ),
    to_Conv("Conv7", "", 64, offset="(8,0,0)", to="(0,0,0)", height=20, depth=10, width=7 ),

    to_Conv("Conv6", "", 128, offset="(10.5,0,0)", to="(0,0,0)", height=20, depth=10, width=10 ),
    to_Conv("Conv7", "", 128, offset="(12.5,0,0)", to="(0,0,0)", height=20, depth=10, width=10 ),

    to_Pool("pool1", offset="(15.5,0,0)",height=20, depth=10, width=1),
    
    to_SoftMax("soft1", 10 ,"(18,0,0)"),
    
    to_connection("Conv1", "Conv2"), 
    to_connection("Conv2", "Conv3"),
    to_connection("Conv3", "Conv4"), 
    to_connection("Conv4", "Conv5"), 
    to_connection("Conv5", "Conv6"),
    to_connection("Conv6", "Conv7"),
    to_connection("Conv7", "pool1"), 
    to_connection("pool1", "soft1"), 

   # to_Pool("pool1", offset="(0,0,0)", to="(conv1-east)"),
   # to_Conv("conv2", 128, 64, offset="(1,0,0)", to="(pool1-east)", height=32, depth=32, width=2 ),
   # to_connection( "pool1", "conv2"), 
   # to_Pool("pool2", offset="(0,0,0)", to="(conv2-east)", height=28, depth=28, width=1),
   # to_SoftMax("soft1", 10 ,"(3,0,0)", "(pool1-east)", caption="SOFT"  ),
   # to_connection("pool2", "soft1"),    
    to_end()
    ]

def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()


==> PlotNeuralNet-master/pyexamples/aclnet/unet.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *
from pycore.blocks  import *

arch = [ 
    to_head('..'), 
    to_cor(),
    to_begin(),
    
    #input
    to_input( '../examples/fcn8s/cats.jpg' ),

    #block-001
    to_ConvConvRelu( name='ccr_b1', s_filer=500, n_filer=(64,64), offset="(0,0,0)", to="(0,0,0)", width=(2,2), height=40, depth=40  ),
    to_Pool(name="pool_b1", offset="(0,0,0)", to="(ccr_b1-east)", width=1, height=32, depth=32, opacity=0.5),
    
    *block_2ConvPool( name='b2', botton='pool_b1', top='pool_b2', s_filer=256, n_filer=128, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ),
    *block_2ConvPool( name='b3', botton='pool_b2', top='pool_b3', s_filer=128, n_filer=256, offset="(1,0,0)", size=(25,25,4.5), opacity=0.5 ),
    *block_2ConvPool( name='b4', botton='pool_b3', top='pool_b4', s_filer=64,  n_filer=512, offset="(1,0,0)", size=(16,16,5.5), opacity=0.5 ),

    #Bottleneck
    #block-005
    to_ConvConvRelu( name='ccr_b5', s_filer=32, n_filer=(1024,1024), offset="(2,0,0)", to="(pool_b4-east)", width=(8,8), height=8, depth=8, caption="Bottleneck"  ),
    to_connection( "pool_b4", "ccr_b5"),

    #Decoder
    *block_Unconv( name="b6", botton="ccr_b5", top='end_b6', s_filer=64,  n_filer=512, offset="(2.1,0,0)", size=(16,16,5.0), opacity=0.5 ),
    to_skip( of='ccr_b4', to='ccr_res_b6', pos=1.25),
    *block_Unconv( name="b7", botton="end_b6", top='end_b7', s_filer=128, n_filer=256, offset="(2.1,0,0)", size=(25,25,4.5), opacity=0.5 ),
    to_skip( of='ccr_b3', to='ccr_res_b7', pos=1.25),    
    *block_Unconv( name="b8", botton="end_b7", top='end_b8', s_filer=256, n_filer=128, offset="(2.1,0,0)", size=(32,32,3.5), opacity=0.5 ),
    to_skip( of='ccr_b2', to='ccr_res_b8', pos=1.25),    
    
    *block_Unconv( name="b9", botton="end_b8", top='end_b9', s_filer=512, n_filer=64,  offset="(2.1,0,0)", size=(40,40,2.5), opacity=0.5 ),
    to_skip( of='ccr_b1', to='ccr_res_b9', pos=1.25),
    
    to_ConvSoftMax( name="soft1", s_filer=512, offset="(0.75,0,0)", to="(end_b9-east)", width=1, height=40, depth=40, caption="SOFT" ),
    to_connection( "end_b9", "soft1"),
     
    to_end() 
    ]


def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()
    


==> PlotNeuralNet-master/pyexamples/test_simple.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *

# defined your arch
arch = [
    to_head('..'),
    to_cor(),
    to_begin(),
    
    to_input('signal.png',to='(-2,0,0)', width=8, height=2,name="input"),
    to_Conv("Conv1", "","", offset="(0,0,0)", to= "(0,0,0)",height=1, depth=60, width=1,caption = "1D Conv layer"),

    to_Conv("Conv2", "", "", offset="(1.5,0,0)", to= "(0,0,0)",height=1, depth=60, width=4,caption = "Inception"),
    to_Pool("pool1", offset="(2.3,0,0)",height=1, depth=40, width=4),
    
    to_Conv("Conv3", "", "", offset="(4,0,0)", to="(0,0,0)", height=20, depth=10, width=1 ),
    
    to_Conv("Conv4", "", "", offset="(5,0,0)", to="(0,0,0)", height=20, depth=10, width=5,caption = "2D Conv layer"),
    to_Conv("Conv5", "", "", offset="(6,0,0)", to="(0,0,0)", height=20, depth=10, width=5 ),
    to_Pool("pool2", offset="(7,0,0)",height=15, depth=10, width=5),
    
    to_Conv("Conv6", "", "", offset="(9,0,0)", to="(0,0,0)", height=15, depth=10, width=10,caption = "2D Conv layer"),
    to_Conv("Conv7", "", "", offset="(11,0,0)", to="(0,0,0)", height=15, depth=10, width=10 ),
    to_Pool("pool3", offset="(13,0,0)",height=10, depth=10, width=10),
    
    to_ConvSoftMax("gap1", s_filer="", offset="(17,0,-4)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap2", s_filer="", offset="(17,0,-3)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap3", s_filer="", offset="(17,0,-2)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap4", s_filer="", offset="(17,0,-1)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap5", s_filer="", offset="(17,0,0)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap6", s_filer="", offset="(17,0,1)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap7", s_filer="", offset="(17,0,2)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap8", s_filer="", offset="(17,0,3)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap9", s_filer="", offset="(17,0,4)", to="(0,0,0)", width=1, height=1, depth=1, caption=" " ),
    to_ConvSoftMax("gap10", s_filer="", offset="(17,0,5)", to="(0,0,0)", width=1, height=1, depth=1, caption="GAP " ),
    to_SoftMax("soft1", "" ,"(19,0,0)",caption = "Softmax"),
    
    to_connection("Conv1", "Conv2"), 
    to_connection("pool1", "Conv3"),
    to_connection("Conv3", "Conv4"), 
    to_connection("pool2", "Conv6"), 
    to_connection("pool3", "gap1"),
    to_connection("pool3", "gap2"),
    to_connection("pool3", "gap3"),
    to_connection("pool3", "gap4"),
    to_connection("pool3", "gap5"),
    to_connection("pool3", "gap6"),
    to_connection("pool3", "gap7"),
    to_connection("pool3", "gap8"),
    to_connection("pool3", "gap9"),
    to_connection("pool3", "gap10"),
    to_connection("gap1","soft1"),
    to_connection("gap2","soft1"),
    to_connection("gap3","soft1"),
    to_connection("gap4","soft1"),
    to_connection("gap5","soft1"),
    to_connection("gap6","soft1"),
    to_connection("gap7","soft1"),
    to_connection("gap8","soft1"),
    to_connection("gap9","soft1"),
    to_connection("gap10","soft1"),
   # to_Pool("pool1", offset="(0,0,0)", to="(conv1-east)"),
   # to_Conv("conv2", 128, 64, offset="(1,0,0)", to="(pool1-east)", height=32, depth=32, width=2 ),
   # to_connection( "pool1", "conv2"), 
   # to_Pool("pool2", offset="(0,0,0)", to="(conv2-east)", height=28, depth=28, width=1),
   # to_SoftMax("soft1", 10 ,"(3,0,0)", "(pool1-east)", caption="SOFT"  ),
   # to_connection("pool2", "soft1"),    
    to_end()
    ]

def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()


==> PlotNeuralNet-master/pyexamples/test_simple1.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *

# defined your arch
arch = [
    to_head('..'),
    to_cor(),
    to_begin(),
    
    to_input('signal.png',to='(-2,0,0)', width=8, height=2),
    to_Conv("Conv1", 32000,32, offset="(0,0,0)", to= "(0,0,0)",height=1, depth=60, width=1 ),

    to_Conv("Conv2", 32000, 64, offset="(1.5,0,0)", to= "(0,0,0)",height=1, depth=60, width=2 ),

    to_Conv("Conv3", "", 1, offset="(3,0,0)", to="(0,0,0)", height=20, depth=10, width=1 ),
    
    to_Conv("Conv4", "", 32, offset="(4,0,0)", to="(0,0,0)", height=20, depth=10, width=5 ),
    to_Conv("Conv5", "", 32, offset="(5,0,0)", to="(0,0,0)", height=20, depth=10, width=5 ),
    
    to_Conv("Conv6", "", 64, offset="(7,0,0)", to="(0,0,0)", height=20, depth=10, width=7 ),
    to_Conv("Conv7", "", 64, offset="(8,0,0)", to="(0,0,0)", height=20, depth=10, width=7 ),

    to_Conv("Conv6", "", 128, offset="(10.5,0,0)", to="(0,0,0)", height=20, depth=10, width=10 ),
    to_Conv("Conv7", "", 128, offset="(12.5,0,0)", to="(0,0,0)", height=20, depth=10, width=10 ),

    to_Pool("pool1", offset="(15.5,0,0)",height=20, depth=10, width=1),
    
    to_SoftMax("soft1", 10 ,"(18,0,0)"),
    
    to_connection("Conv1", "Conv2"), 
    to_connection("Conv2", "Conv3"),
    to_connection("Conv3", "Conv4"), 
    to_connection("Conv4", "Conv5"), 
    to_connection("Conv5", "Conv6"),
    to_connection("Conv6", "Conv7"),
    to_connection("Conv7", "pool1"), 
    to_connection("pool1", "soft1"), 

   # to_Pool("pool1", offset="(0,0,0)", to="(conv1-east)"),
   # to_Conv("conv2", 128, 64, offset="(1,0,0)", to="(pool1-east)", height=32, depth=32, width=2 ),
   # to_connection( "pool1", "conv2"), 
   # to_Pool("pool2", offset="(0,0,0)", to="(conv2-east)", height=28, depth=28, width=1),
   # to_SoftMax("soft1", 10 ,"(3,0,0)", "(pool1-east)", caption="SOFT"  ),
   # to_connection("pool2", "soft1"),    
    to_end()
    ]

def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()


==> PlotNeuralNet-master/pyexamples/test_simple_inception.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *

# defined your arch
arch = [
    to_head('..'),
    to_cor(),
    to_begin(),
    
    to_Conv("Conv1","Prev. Layer","", offset="(0,0,0)", to= "(0,0,0)",height=1, depth=40, width=3 ),

    to_Conv("Conv2", "Conv1D 1x5", "", offset="(4,2,0)", to= "(0,0,0)",height=1, depth=30, width=2 ),

    to_Conv("Conv3", "Conv1D 1x9", "", offset="(4,2,8)", to= "(0,0,0)",height=1, depth=30, width=2 ),
    
    to_Conv("Conv4", "Conv1D 1x16", "", offset="(4,2,16)", to= "(0,0,0)",height=1, depth=30, width=2 ),

    to_Conv("Conv5", "Conv1D 1x5", "", offset="(6,2,0)", to= "(0,0,0)",height=1, depth=30, width=2 ),

    to_Conv("Conv6", "Conv1D 1x9", "", offset="(6,2,8)", to= "(0,0,0)",height=1, depth=30, width=2 ),
    
    to_Conv("Conv7", "Conv1D 1x16", "", offset="(6,2,16)", to= "(0,0,0)",height=1, depth=30, width=2 ),
    
    to_Conv("Conv8", "", "", offset="(6,-1,0)", to= "(0,0,0)",height=1, depth=30, width=2 ),

    to_Conv("Conv9", "", "", offset="(6.5,-1,0)", to= "(0,0,0)",height=1, depth=30, width=2 ),
    
    to_Conv("Conv10", "Concatenate", "", offset="(7,-1,0)", to= "(0,0,0)",height=1, depth=30, width=2 ),

    
    to_connection("Conv1", "Conv2"), 
    to_connection("Conv1", "Conv3"),
    to_connection("Conv1", "Conv4"), 
    to_connection("Conv2", "Conv5"), 
    to_connection("Conv3", "Conv6"),
    to_connection("Conv4", "Conv7"),
    to_connection("Conv5", "Conv8"), 
    to_connection("Conv6", "Conv8"),
    to_connection("Conv7", "Conv8"),


   # to_Pool("pool1", offset="(0,0,0)", to="(conv1-east)"),
   # to_Conv("conv2", 128, 64, offset="(1,0,0)", to="(pool1-east)", height=32, depth=32, width=2 ),
   # to_connection( "pool1", "conv2"), 
   # to_Pool("pool2", offset="(0,0,0)", to="(conv2-east)", height=28, depth=28, width=1),
   # to_SoftMax("soft1", 10 ,"(3,0,0)", "(pool1-east)", caption="SOFT"  ),
   # to_connection("pool2", "soft1"),    
    to_end()
    ]

def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()


==> PlotNeuralNet-master/pyexamples/unet.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *
from pycore.blocks  import *

arch = [ 
    to_head('..'), 
    to_cor(),
    to_begin(),
    
    #input
    to_input( '../examples/fcn8s/cats.jpg' ),

    #block-001
    to_ConvConvRelu( name='ccr_b1', s_filer=500, n_filer=(64,64), offset="(0,0,0)", to="(0,0,0)", width=(2,2), height=40, depth=40  ),
    to_Pool(name="pool_b1", offset="(0,0,0)", to="(ccr_b1-east)", width=1, height=32, depth=32, opacity=0.5),
    
    *block_2ConvPool( name='b2', botton='pool_b1', top='pool_b2', s_filer=256, n_filer=128, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ),
    *block_2ConvPool( name='b3', botton='pool_b2', top='pool_b3', s_filer=128, n_filer=256, offset="(1,0,0)", size=(25,25,4.5), opacity=0.5 ),
    *block_2ConvPool( name='b4', botton='pool_b3', top='pool_b4', s_filer=64,  n_filer=512, offset="(1,0,0)", size=(16,16,5.5), opacity=0.5 ),

    #Bottleneck
    #block-005
    to_ConvConvRelu( name='ccr_b5', s_filer=32, n_filer=(1024,1024), offset="(2,0,0)", to="(pool_b4-east)", width=(8,8), height=8, depth=8, caption="Bottleneck"  ),
    to_connection( "pool_b4", "ccr_b5"),

    #Decoder
    *block_Unconv( name="b6", botton="ccr_b5", top='end_b6', s_filer=64,  n_filer=512, offset="(2.1,0,0)", size=(16,16,5.0), opacity=0.5 ),
    to_skip( of='ccr_b4', to='ccr_res_b6', pos=1.25),
    *block_Unconv( name="b7", botton="end_b6", top='end_b7', s_filer=128, n_filer=256, offset="(2.1,0,0)", size=(25,25,4.5), opacity=0.5 ),
    to_skip( of='ccr_b3', to='ccr_res_b7', pos=1.25),    
    *block_Unconv( name="b8", botton="end_b7", top='end_b8', s_filer=256, n_filer=128, offset="(2.1,0,0)", size=(32,32,3.5), opacity=0.5 ),
    to_skip( of='ccr_b2', to='ccr_res_b8', pos=1.25),    
    
    *block_Unconv( name="b9", botton="end_b8", top='end_b9', s_filer=512, n_filer=64,  offset="(2.1,0,0)", size=(40,40,2.5), opacity=0.5 ),
    to_skip( of='ccr_b1', to='ccr_res_b9', pos=1.25),
    
    to_ConvSoftMax( name="soft1", s_filer=512, offset="(0.75,0,0)", to="(end_b9-east)", width=1, height=40, depth=40, caption="SOFT" ),
    to_connection( "end_b9", "soft1"),
     
    to_end() 
    ]


def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()
    


==> PlotNeuralNet-master/tikzmake.sh <==
#!/bin/bash


python $1.py 
pdflatex $1.tex

rm *.aux *.log *.vscodeLog
rm *.tex

if [[ "$OSTYPE" == "darwin"* ]]; then
    open $1.pdf
else
    xdg-open $1.pdf
fi

